The Self-Replication Phase Diagram: Mapping Where Life Becomes Possible in Cellular Automata Rule Space

What substrate features allow life? We exhaustively classify all 262,144 outer-totalistic binary cellular automata rules with Moore neighbourhood for self-replication and produce phase diagrams in the $(\lambda, F)$ plane, where $\lambda$ is Langton's rule density and $F$ is a background-stability parameter. Of these rules, 20,152 (7.69%) support pattern proliferation, concentrated at low rule density ($\lambda \approx 0.15$--$0.25$) and low-to-moderate background stability ($F \approx 0.2$--$0.3$), in the weakly supercritical regime (Derrida coefficient $\mu = 1.81$ for replicators vs. $1.39$ for non-replicators). Self-replicating rules are more approximately mass-conserving (mass-balance 0.21 vs. 0.34), and this generalises to $k{=}3$ Moore rules. A three-tier detection hierarchy (pattern proliferation, extended-length confirmation, and causal perturbation) yields an estimated 1.56% causal self-replication rate. Self-replication rate increases monotonically with neighbourhood size under equalised detection: von Neumann 4.79%, Moore 7.69%, extended Moore 16.69%. These results identify background stability and approximate mass conservation as the primary axes of the self-replication phase boundary.

==> compile.sh <==
#!/bin/bash

# CUP Data/Math LaTeX compilation script
# Usage: ./compile.sh [clean]
#
# Build steps: pdflatex[aux] → biber ∥ makeglossaries → pdflatex × 1–2
#
# Speed optimizations (transparent — output is identical):
#   - Pass 1 uses -draftmode: aux-only, skips all image I/O (~40% faster)
#   - biber and makeglossaries run in parallel after pass 1
#   - Adaptive pass count: skip pass 3 when .aux stabilizes after pass 2
#   - Metadata hashing (mtime+size) instead of content-hashing 352+ MB
#
# Concurrency: Coalescing lock — safe for 10+ concurrent invocations.
#
#   Layer 1: Fast exit — hash all source files. If hash matches the last
#            successful build, exit immediately (no lock needed).
#   Layer 2: Coalescing wait — if a build is running, wait for it. When it
#            finishes, re-hash. If hash now matches → previous build covered
#            our changes → exit without rebuilding.
#   Layer 3: At most one rebuilder — if hash still differs after waiting,
#            exactly one waiter wins the lock and rebuilds. Others loop to
#            Layer 2.
#
#   Lock lives in /tmp (keyed by project path hash) to avoid Dropbox sync
#   interference. Uses atomic mkdir for acquisition and atomic mv for
#   stale-lock cleanup.
#
#   Status protocol: builder writes $LOCKDIR/status at each phase so
#   waiting agents see structured progress (not silence).
#   Hung-build detection: two-tier timeout (build-level + stage-level)
#   catches stuck pdflatex processes even when PID is alive.

# Do NOT use set -e: pdflatex returns non-zero on warnings and set -e
# causes cascading failures in concurrent scenarios.

BASENAME="main"
SCRIPT_DIR="$(cd "$(dirname "$0")" && pwd)"
cd "$SCRIPT_DIR"

# Lock in /tmp to avoid Dropbox sync issues
PROJECT_HASH=$(echo "$SCRIPT_DIR" | shasum -a 256 | cut -c1-16)
LOCKDIR="/tmp/.cupdata-compile-lock.$PROJECT_HASH"
HASHFILE="$SCRIPT_DIR/.compile.hash"
BUILDDIR="$SCRIPT_DIR/build"

# Ownership tracking — only the lock owner may release it
I_OWN_LOCK=0

# Timeout thresholds (seconds)
BUILD_TIMEOUT=900   # 15 min
STAGE_TIMEOUT=300   # 5 min

# ── Source hashing ────────────────────────────────────────────────────────────
# Uses file metadata (path + mtime + size) instead of content hashing.
# For large image sets (e.g. 839 files / 352 MB) this runs in ~0.05s
# vs ~5s for shasum.  Any file modification changes mtime, so this is
# reliable for normal usage.

hash_sources() {
    find "$SCRIPT_DIR" -maxdepth 3 \
        \( -name '*.tex' -o -name '*.bib' -o -name '*.sty' \
           -o -name '*.cls' -o -name '*.bst' \
           -o -name '*.png' -o -name '*.jpg' -o -name '*.jpeg' \
           -o -name '*.pdf' -o -name '*.eps' -o -name '*.svg' \
           -o -name '*.tikz' \) \
        ! -name 'main.pdf' \
        ! -name '_main-building.*' \
        ! -path '*/build/*' \
        -exec stat -f '%N %m %z' {} + 2>/dev/null \
        | sort \
        | shasum -a 256 | cut -d' ' -f1
}

read_hash() {
    cat "$HASHFILE" 2>/dev/null || echo ""
}

write_hash() {
    local tmp="$HASHFILE.tmp.$$"
    echo "$1" > "$tmp"
    mv "$tmp" "$HASHFILE"
}

# ── Status reporting ─────────────────────────────────────────────────────────

write_status() {
    local stage="$1"
    local detail="$2"
    [ -d "$LOCKDIR" ] || return 0
    local tmp="$LOCKDIR/status.tmp.$$"
    cat > "$tmp" <<EOF
stage=$stage
detail=$detail
document=$BASENAME
project=$SCRIPT_DIR
start_time=${BUILD_START_TIME:-$(date +%s)}
stage_time=$(date +%s)
EOF
    mv "$tmp" "$LOCKDIR/status"
}

read_status_field() {
    local field="$1"
    grep "^${field}=" "$LOCKDIR/status" 2>/dev/null | head -1 | cut -d= -f2-
}

# ── Lock management ──────────────────────────────────────────────────────────

acquire_lock() {
    if mkdir "$LOCKDIR" 2>/dev/null; then
        echo $$ > "$LOCKDIR/pid"
        date +%s > "$LOCKDIR/started"
        echo "$SCRIPT_DIR" > "$LOCKDIR/project"
        I_OWN_LOCK=1
        return 0
    fi
    return 1
}

release_lock() {
    if [ "$I_OWN_LOCK" -eq 1 ]; then
        rm -rf "$LOCKDIR"
        I_OWN_LOCK=0
    fi
}

# ── Hung-build detection ────────────────────────────────────────────────────

is_process_hung() {
    local pid=$1
    kill -0 "$pid" 2>/dev/null || return 1

    local now
    now=$(date +%s)

    local started
    started=$(cat "$LOCKDIR/started" 2>/dev/null) || return 1
    local build_elapsed=$(( now - started ))
    if [ "$build_elapsed" -ge "$BUILD_TIMEOUT" ]; then
        echo "==> [HUNG] build held lock for ${build_elapsed}s (limit: ${BUILD_TIMEOUT}s)"
        return 0
    fi

    local stage_time
    stage_time=$(read_status_field stage_time)
    if [ -n "$stage_time" ]; then
        local stage_elapsed=$(( now - stage_time ))
        if [ "$stage_elapsed" -ge "$STAGE_TIMEOUT" ]; then
            local stage
            stage=$(read_status_field stage)
            local detail
            detail=$(read_status_field detail)
            echo "==> [HUNG] stage '${stage}: ${detail}' stalled for ${stage_elapsed}s (limit: ${STAGE_TIMEOUT}s)"
            return 0
        fi
    fi

    return 1
}

kill_hung_build() {
    local pid=$1
    local stage detail project
    stage=$(read_status_field stage)
    detail=$(read_status_field detail)
    project=$(cat "$LOCKDIR/project" 2>/dev/null || echo "unknown")

    echo "==> [KILL] terminating hung build: PID $pid, stage '${stage}: ${detail}', project: $project"

    kill -TERM -- -"$pid" 2>/dev/null || kill -TERM "$pid" 2>/dev/null || true
    sleep 2
    kill -KILL -- -"$pid" 2>/dev/null || kill -KILL "$pid" 2>/dev/null || true

    pkill -P "$pid" 2>/dev/null || true

    local stale="$LOCKDIR.stale.$$"
    if mv "$LOCKDIR" "$stale" 2>/dev/null; then
        rm -rf "$stale"
        echo "==> [KILL] removed lock from killed process."
    fi
}

# ── Wait for lock ────────────────────────────────────────────────────────────

wait_for_lock() {
    local announced=0
    local elapsed=0
    local timeout=960
    local last_status_msg=""

    while [ -d "$LOCKDIR" ]; do
        local other_pid
        other_pid=$(cat "$LOCKDIR/pid" 2>/dev/null) || true

        if [ -n "$other_pid" ]; then
            if ! kill -0 "$other_pid" 2>/dev/null; then
                local stale="$LOCKDIR.stale.$$"
                if mv "$LOCKDIR" "$stale" 2>/dev/null; then
                    rm -rf "$stale"
                    echo "==> [STALE] removed lock from dead process (PID $other_pid)."
                fi
            elif is_process_hung "$other_pid"; then
                kill_hung_build "$other_pid"
            else
                if [ "$announced" -eq 0 ]; then
                    local project
                    project=$(cat "$LOCKDIR/project" 2>/dev/null || echo "?")
                    echo "==> [WAIT] compilation running (PID $other_pid). waiting to coalesce..."
                    echo "    [WAIT] project: $project"
                    announced=1
                fi

                if [ -f "$LOCKDIR/status" ]; then
                    local stage detail start_time
                    stage=$(read_status_field stage)
                    detail=$(read_status_field detail)
                    start_time=$(read_status_field start_time)
                    local status_msg="${stage}${detail:+: $detail}"
                    local running_for=""
                    if [ -n "$start_time" ]; then
                        running_for=$(( $(date +%s) - start_time ))
                    fi
                    if [ "$status_msg" != "$last_status_msg" ] || [ $(( elapsed % 10 )) -eq 0 ]; then
                        echo "    [WAIT] builder: ${status_msg} (${running_for}s elapsed)"
                        last_status_msg="$status_msg"
                    fi
                fi

                sleep 2
            fi
        else
            if [ "$elapsed" -ge 3 ]; then
                local stale="$LOCKDIR.stale.$$"
                if mv "$LOCKDIR" "$stale" 2>/dev/null; then
                    rm -rf "$stale"
                    echo "==> [STALE] removed orphan lock (no owner PID)."
                fi
            else
                sleep 1
            fi
        fi

        elapsed=$((elapsed + 2))
        if [ "$elapsed" -ge "$timeout" ]; then
            echo "==> [ERROR] timed out waiting for compile lock (${timeout}s)."
            exit 1
        fi
    done

    if [ "$announced" -eq 1 ]; then
        echo "==> [WAIT] previous build finished. checking if coalesce possible..."
    fi
}

# ── Child process cleanup trap ───────────────────────────────────────────────

cleanup_on_exit() {
    local children
    children=$(jobs -p 2>/dev/null) || true
    if [ -n "$children" ]; then
        kill $children 2>/dev/null || true
    fi
    pkill -P $$ 2>/dev/null || true
    release_lock 2>/dev/null || true
}

trap cleanup_on_exit EXIT INT TERM HUP

# ── Build functions ──────────────────────────────────────────────────────────

clean() {
    echo "==> cleaning auxiliary files..."
    rm -f "$BASENAME".{aux,bbl,blg,log,out,toc,fls,fdb_latexmk,synctex.gz,idx,ilg,ind,nlo,nls,glg,glo,gls,xdy,ist,lof,lot,run.xml,bcf,mw,acn,acr,alg}
    rm -f _main-building.* 2>/dev/null || true
    rm -rf "$BUILDDIR" 2>/dev/null || true
    echo "==> done."
}

compile_pdf() {
    echo "==> compiling CUP document to PDF..."
    write_status "compiling" "starting"

    # ── Auto-trim white margins from images ──
    local _trim_sh=""
    local _d="$SCRIPT_DIR"
    for _i in 1 2 3 4 5; do
        _d="$(dirname "$_d")"
        if [ -f "$_d/.cursor/skills/latex/cupdata/scripts/trim-margin.sh" ]; then
            _trim_sh="$_d/.cursor/skills/latex/cupdata/scripts/trim-margin.sh"
            break
        fi
    done
    if [ -n "$_trim_sh" ]; then
        write_status "compiling" "trimming image margins"
        bash "$_trim_sh" "$SCRIPT_DIR/images" "$SCRIPT_DIR/results" --threshold 3 --tolerance 10 || true
    fi

    mkdir -p "$BUILDDIR"

    # ── Pass 1 (aux-only) ──
    # -draftmode: produce .aux/.bcf/.glo/.acn but no PDF, skip all image I/O.
    # This is the biggest single speedup — eliminates one full image-processing
    # pass while still generating everything biber and makeglossaries need.
    write_status "compiling" "pdflatex pass 1 (aux only)"
    echo "==> running pdflatex (pass 1, aux only — no PDF, no image reads)..."
    pdflatex -draftmode -interaction=nonstopmode -output-directory="$BUILDDIR" "$BASENAME.tex" || true

    # ── biber + makeglossaries in parallel ──
    local biber_pid="" glossary_pid=""

    if [ -f "$BUILDDIR/$BASENAME.bcf" ]; then
        write_status "compiling" "biber + glossary (parallel)"
        echo "==> compiling bibliography (biber) [background]..."
        biber --input-directory "$BUILDDIR" --output-directory "$BUILDDIR" "$BASENAME" &
        biber_pid=$!
    fi

    if [ -f "$BUILDDIR/$BASENAME.glo" ] || [ -f "$BUILDDIR/$BASENAME.acn" ]; then
        echo "==> compiling glossary [background]..."
        makeglossaries -d "$BUILDDIR" "$BASENAME" &
        glossary_pid=$!
    fi

    # Wait for both to finish
    [ -n "$biber_pid" ] && wait "$biber_pid" 2>/dev/null || true
    [ -n "$glossary_pid" ] && wait "$glossary_pid" 2>/dev/null || true
    echo "==> biber + glossary done."

    # Snapshot aux files after pass 1 for adaptive pass detection.
    for ext in aux toc lof lot; do
        cp "$BUILDDIR/$BASENAME.$ext" "$BUILDDIR/$BASENAME.$ext.prev" 2>/dev/null || true
    done

    # ── Pass 2 (full PDF with all images) ──
    write_status "compiling" "pdflatex pass 2"
    echo "==> running pdflatex (pass 2)..."
    pdflatex -interaction=nonstopmode -output-directory="$BUILDDIR" "$BASENAME.tex" || true

    # ── Adaptive pass 3: only if aux files still changing ──
    local converged=1
    for ext in aux toc lof lot; do
        if [ -f "$BUILDDIR/$BASENAME.$ext.prev" ] && ! diff -q "$BUILDDIR/$BASENAME.$ext.prev" "$BUILDDIR/$BASENAME.$ext" >/dev/null 2>&1; then
            converged=0
            break
        fi
    done

    if [ "$converged" -eq 1 ]; then
        echo "==> [SKIP] pass 3: references stabilized after pass 2."
    else
        write_status "compiling" "pdflatex pass 3"
        echo "==> running pdflatex (pass 3 — references still changing)..."
        pdflatex -interaction=nonstopmode -output-directory="$BUILDDIR" "$BASENAME.tex" || true
    fi

    if [ -f "$BUILDDIR/$BASENAME.pdf" ]; then
        mv "$BUILDDIR/$BASENAME.pdf" "$SCRIPT_DIR/$BASENAME.pdf"
        echo "==> PDF created: $SCRIPT_DIR/$BASENAME.pdf"
    else
        echo "==> ERROR: PDF was not created. Check build/$BASENAME.log for details."
        [ -f "$BUILDDIR/$BASENAME.log" ] && mv "$BUILDDIR/$BASENAME.log" "$SCRIPT_DIR/$BASENAME-error.log" 2>/dev/null || true
        return 1
    fi
}

# ── Coalescing main logic ────────────────────────────────────────────────────

do_locked_build() {
    BUILD_START_TIME=$(date +%s)

    local current_hash
    current_hash=$(hash_sources)
    local last_hash
    last_hash=$(read_hash)

    if [ "$current_hash" = "$last_hash" ] && [ -n "$last_hash" ]; then
        echo "==> [COALESCE] sources unchanged since last build. skipping."
        return 0
    fi

    echo "==> building (source hash: ${current_hash:0:12}...)"
    compile_pdf

    write_status "done" "build complete"

    # Write the pre-build hash (not a re-hash). If sources changed during
    # the build, the next invocation's hash will differ → triggers rebuild.
    write_hash "$current_hash"
    echo "==> build complete (hash: ${current_hash:0:12}...)."

    echo "==> cleaning build/ directory..."
    rm -rf "$BUILDDIR"
    echo "==> build temp files removed."
}

main() {
    local my_hash
    my_hash=$(hash_sources)
    local last_hash
    last_hash=$(read_hash)

    if [ "$my_hash" = "$last_hash" ] && [ -n "$last_hash" ]; then
        echo "==> sources unchanged (hash: ${my_hash:0:12}...). nothing to do."
        exit 0
    fi

    while true; do
        if acquire_lock; then
            do_locked_build
            release_lock
            exit 0
        fi

        wait_for_lock

        my_hash=$(hash_sources)
        last_hash=$(read_hash)

        if [ "$my_hash" = "$last_hash" ] && [ -n "$last_hash" ]; then
            echo "==> [COALESCE] previous build covers our changes (hash: ${my_hash:0:12}...). done."
            exit 0
        fi

        echo "==> [RETRY] sources still dirty after previous build (ours: ${my_hash:0:12}... vs built: ${last_hash:0:12}...). retrying..."
    done
}

# ── Entry point ──────────────────────────────────────────────────────────────

if [ "$1" = "clean" ]; then
    clean
else
    main
fi


==> turn-docx.sh <==
#!/bin/bash

# turn-docx.sh — High-quality LaTeX → DOCX via Pandoc
#
# Converts directly from LaTeX source (not through PDF) so that:
#   - Equations become native, editable Word equations
#   - Headings, cross-references, and tables preserve their structure
#   - Bibliography is resolved via --citeproc
#   - TikZ/pgf figures (both file-based and inline) are pre-rendered to PNG
#
# Requires: pdflatex, pdftoppm (poppler), pandoc, micromamba (base env
#           with python-docx).
#
# Usage:
#   ./turn-docx.sh              # convert main.tex -> main.docx
#   ./turn-docx.sh other.tex    # convert other.tex -> other.docx
set -euo pipefail

SCRIPT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
cd "$SCRIPT_DIR"

BASENAME="${1:-main}"
BASENAME="${BASENAME%.tex}"
BASENAME="${BASENAME%.pdf}"

if [[ ! -f "${BASENAME}.tex" ]]; then
    echo "ERROR: '${BASENAME}.tex' not found in $(pwd)" >&2
    exit 1
fi

DOCX="${BASENAME}.docx"
BIB="${BASENAME}.bib"
TIKZ_DIR="images/tikz"
TIKZ_RENDERED="images/tikz-rendered"

MAMBA_BIN="${MAMBA_BIN:-micromamba}"
MAMBA_ENV="${MAMBA_ENV:-base}"

# ── Dependency checks ─────────────────────────────────────────────────────────

for cmd in pdflatex pdftoppm pandoc; do
    command -v "$cmd" >/dev/null 2>&1 || {
        echo "ERROR: '$cmd' is required but not found in PATH" >&2; exit 1
    }
done

echo "╭──────────────────────────────────────────╮"
echo "│  LaTeX → Word (Pandoc + TikZ renderer)   │"
echo "│  Source: ${BASENAME}.tex"
echo "│  Output: $DOCX"
echo "╰──────────────────────────────────────────╯"
echo ""

# ── Temp directory for all intermediate files ─────────────────────────────────

WORK_DIR=$(mktemp -d /tmp/turn-to-word-XXXXXX)
trap 'rm -rf "$WORK_DIR"' EXIT
mkdir -p "$TIKZ_RENDERED"

# ── Step 1: Pre-render TikZ figure files to PNG ──────────────────────────────

echo "[1/5] Pre-rendering TikZ figure files..."

TIKZ_WRAPPER="$WORK_DIR/tikz-wrapper.tex"
cat > "$TIKZ_WRAPPER" <<'WRAPEOF'
\documentclass[tikz,border=5pt]{standalone}
\usepackage{pgfplots}
\usepackage{pgfgantt}
\usepackage{forest}
\usepackage{amsmath,amssymb}
\usepackage{xcolor}
\usepackage{pifont}
\usepackage[T1]{fontenc}
\usepackage{newtxtext}
\usepackage{newtxmath}
\usepackage{siunitx}
\usetikzlibrary{shapes, arrows.meta, positioning, calc, decorations.pathreplacing, patterns, shadows, fadings, backgrounds}
\pgfplotsset{compat=1.18}
\definecolor{brGrey}{HTML}{788091}
\definecolor{brFill}{HTML}{E8EBF2}
\definecolor{acCoral}{HTML}{B85450}
\definecolor{acTeal}{HTML}{2E7E96}
\definecolor{acGold}{HTML}{B08530}
\definecolor{acSlate}{HTML}{4A6898}
\definecolor{acLavender}{HTML}{7B5698}
\definecolor{acNavy}{HTML}{2E3D5B}
\begin{document}
\input{__TIKZFILE__}
\end{document}
WRAPEOF

render_tikz_file() {
    local tex_path="$1" png_out="$2"
    local tmpdir="$WORK_DIR/render-$(basename "$tex_path" .tex)"
    mkdir -p "$tmpdir"
    sed "s|__TIKZFILE__|${tex_path}|g" "$TIKZ_WRAPPER" > "$tmpdir/wrapper.tex"
    pdflatex -interaction=nonstopmode -output-directory="$tmpdir" "$tmpdir/wrapper.tex" >/dev/null 2>&1 || true
    if [[ -f "$tmpdir/wrapper.pdf" ]]; then
        pdftoppm -png -r 300 -singlefile "$tmpdir/wrapper.pdf" "$tmpdir/output" 2>/dev/null \
            && mv "$tmpdir/output.png" "$png_out" && return 0
    fi
    return 1
}

rendered=0; failed=0; skipped=0

for tikz_tex in "$TIKZ_DIR"/*.tex; do
    [[ -f "$tikz_tex" ]] || continue
    fname=$(basename "$tikz_tex" .tex)
    png_out="$TIKZ_RENDERED/${fname}.png"

    if [[ -f "$png_out" && "$png_out" -nt "$tikz_tex" ]]; then
        ((skipped++)); continue
    fi

    if render_tikz_file "$SCRIPT_DIR/$tikz_tex" "$png_out"; then
        ((rendered++))
    else
        ((failed++))
        echo "  WARN: render failed for $fname"
    fi
done

echo "  Rendered: $rendered, cached: $skipped, failed: $failed"

# ── Step 2: Flatten LaTeX + replace TikZ inputs ──────────────────────────────

echo ""
echo "[2/5] Flattening LaTeX source..."

FLAT_TEX="$WORK_DIR/flat.tex"
INLINE_DIR="$WORK_DIR/inline-tikz"
mkdir -p "$INLINE_DIR"

$MAMBA_BIN run -n "$MAMBA_ENV" python3 - \
    "$SCRIPT_DIR" "$FLAT_TEX" "$TIKZ_RENDERED" "$INLINE_DIR" <<'PYEOF'
"""Flatten \\input{} tree, replace TikZ inputs, extract inline TikZ blocks."""
import sys, re, os

script_dir  = sys.argv[1]
output_path = sys.argv[2]
tikz_dir    = sys.argv[3]
inline_dir  = sys.argv[4]

def resolve(path, base):
    if not path.endswith('.tex'):
        path += '.tex'
    full = os.path.join(base, path)
    return full if os.path.isfile(full) else None

TIKZ_RE   = re.compile(r'\\input\{(images/tikz/[^}]+\.tex)\}')
RESIZE_RE = re.compile(
    r'\\resizebox\{[^}]*\}\{[^}]*\}\{\\input\{(images/tikz/[^}]+\.tex)\}\}'
)
INPUT_RE  = re.compile(r'\\input\{([^}]+)\}')

replaced = {'ok': 0, 'miss': 0}

def tikz_png(tikz_relpath):
    fname = os.path.basename(tikz_relpath).replace('.tex', '.png')
    png   = os.path.join(tikz_dir, fname)
    if os.path.isfile(os.path.join(script_dir, png)):
        replaced['ok'] += 1
        return r'\includegraphics[width=\linewidth]{' + png + '}'
    replaced['miss'] += 1
    return '% [TikZ figure not rendered: ' + tikz_relpath + ']'

def process_line(line, base, depth):
    """Process a single line, possibly recursing into \\input{}."""
    if line.lstrip().startswith('%'):
        return line

    m = RESIZE_RE.search(line)
    if m:
        return line[:m.start()] + tikz_png(m.group(1)) + line[m.end():]

    m = TIKZ_RE.search(line)
    if m:
        return line[:m.start()] + tikz_png(m.group(1)) + line[m.end():]

    remainder = line
    parts = []
    while True:
        m = INPUT_RE.search(remainder)
        if not m:
            parts.append(remainder)
            break
        parts.append(remainder[:m.start()])
        resolved = resolve(m.group(1), base)
        if resolved:
            parts.append(flatten(resolved, base, depth + 1))
        else:
            parts.append(remainder[m.start():m.end()])
        remainder = remainder[m.end():]
    return ''.join(parts)

def flatten(filepath, base, depth=0):
    if depth > 30 or not os.path.isfile(filepath):
        return ''
    with open(filepath, encoding='utf-8', errors='replace') as f:
        content = f.read()

    out = []
    for line in content.split('\n'):
        out.append(process_line(line, base, depth))
    return '\n'.join(out)

flat = flatten(os.path.join(script_dir, 'main.tex'), script_dir)

# Rewrite adjustbox "max width=" to standard "width=" for Pandoc compatibility
flat = re.sub(r'max width=', 'width=', flat)

# Simplify table markup that Pandoc cannot parse
flat = re.sub(r'\\cellcolor\{[^}]*\}', '', flat)
flat = re.sub(r'\\makecell(\[[^\]]*\])?\{', r'{', flat)
flat = re.sub(r'\\thead(\[[^\]]*\])?\{', r'\\textbf{', flat)
flat = re.sub(r'\\setlength\{\\tabcolsep\}\{[^}]*\}', '', flat)
flat = re.sub(r'\\rowcolor\{[^}]*\}', '', flat)

# Extract inline \begin{tikzpicture}...\end{tikzpicture} blocks
INLINE_TIKZ_RE = re.compile(
    r'(\\begin\{tikzpicture\}.*?\\end\{tikzpicture\})',
    re.DOTALL
)
INLINE_GANTT_RE = re.compile(
    r'(\\begin\{ganttchart\}.*?\\end\{ganttchart\})',
    re.DOTALL
)

inline_count = 0
for pattern in (INLINE_TIKZ_RE, INLINE_GANTT_RE):
    offset = 0
    for m in list(pattern.finditer(flat)):
        block = m.group(1)
        tag = f'inline-{inline_count:03d}'
        tex_path = os.path.join(inline_dir, f'{tag}.tex')
        with open(tex_path, 'w') as f:
            f.write(block)
        png_ref = os.path.join(tikz_dir, f'{tag}.png')
        replacement = r'\includegraphics[width=\linewidth]{' + png_ref + '}'
        flat = flat[:m.start() + offset] + replacement + flat[m.end() + offset:]
        offset += len(replacement) - len(m.group(0))
        inline_count += 1

with open(output_path, 'w', encoding='utf-8') as f:
    f.write(flat)

print(f"  TikZ file figures: {replaced['ok']} embedded, {replaced['miss']} missing")
print(f"  Inline TikZ blocks extracted: {inline_count}")
print(f"  Flattened source: {flat.count(chr(10))} lines")
PYEOF

# ── Step 3: Render extracted inline TikZ blocks ──────────────────────────────

inline_count=$(ls "$INLINE_DIR"/*.tex 2>/dev/null | wc -l | tr -d ' ')

if [[ "$inline_count" -gt 0 ]]; then
    echo ""
    echo "[3/5] Rendering $inline_count inline TikZ blocks..."
    inline_ok=0; inline_fail=0

    for itex in "$INLINE_DIR"/*.tex; do
        tag=$(basename "$itex" .tex)
        png_out="$TIKZ_RENDERED/${tag}.png"

        if render_tikz_file "$itex" "$png_out"; then
            ((inline_ok++))
        else
            ((inline_fail++))
            echo "  WARN: inline render failed for $tag"
        fi
    done
    echo "  Rendered: $inline_ok, failed: $inline_fail"
else
    echo ""
    echo "[3/5] No inline TikZ blocks to render."
fi

# ── Step 4: Pandoc LaTeX → DOCX ──────────────────────────────────────────────

echo ""
echo "[4/5] Running Pandoc (LaTeX → DOCX)..."

PANDOC_LOG="$WORK_DIR/pandoc.log"
PANDOC_ARGS=(
    "$FLAT_TEX"
    -o "$DOCX"
    --from latex
    --to docx
    --standalone
    --number-sections
    --toc
    --resource-path="$SCRIPT_DIR:$SCRIPT_DIR/images:$SCRIPT_DIR/images/college-shields"
)

if [[ -f "$BIB" ]]; then
    PANDOC_ARGS+=(--bibliography="$SCRIPT_DIR/$BIB" --citeproc)
fi

pandoc "${PANDOC_ARGS[@]}" 2>"$PANDOC_LOG" || true

if [[ ! -f "$DOCX" ]]; then
    echo "  ERROR: Pandoc did not produce $DOCX" >&2
    cat "$PANDOC_LOG" >&2
    exit 1
fi

# Report image warnings
img_warns=$(grep -c "Could not find image" "$PANDOC_LOG" 2>/dev/null) || img_warns=0
if [[ "$img_warns" -gt 0 ]]; then
    echo "  WARNING: $img_warns images could not be found (see details below)"
    grep "Could not find image" "$PANDOC_LOG" | head -5
fi

echo "  Pandoc output: $(du -sh "$DOCX" | cut -f1)"

# ── Step 5: Post-process (page layout + image clamping) ──────────────────────

echo ""
echo "[5/5] Post-processing: page layout, image scaling, fonts..."

$MAMBA_BIN run -n "$MAMBA_ENV" python3 - "$DOCX" <<'PYEOF'
import sys
from docx import Document
from docx.shared import Pt, Cm
from docx.enum.section import WD_ORIENT
from docx.oxml.ns import qn

docx_path = sys.argv[1]
doc = Document(docx_path)

for section in doc.sections:
    section.orientation = WD_ORIENT.PORTRAIT
    section.page_width    = Cm(21.0)
    section.page_height   = Cm(29.7)
    section.left_margin   = Cm(2.54)
    section.right_margin  = Cm(2.54)
    section.top_margin    = Cm(2.54)
    section.bottom_margin = Cm(2.54)

usable_emu = int((Cm(21.0) - Cm(2.54) - Cm(2.54)))

image_count = 0
clamped = 0
for tag in ('wp:inline', 'wp:anchor'):
    for shape in doc.element.body.iter(qn(tag)):
        ext = shape.find(qn('wp:extent'))
        if ext is None:
            continue
        image_count += 1
        cx = int(ext.get('cx', 0))
        cy = int(ext.get('cy', 0))
        if cx > usable_emu and cx > 0:
            scale = usable_emu / cx
            ext.set('cx', str(int(cx * scale)))
            ext.set('cy', str(int(cy * scale)))
            clamped += 1

print(f"  Images: {image_count} found, {clamped} rescaled")

style = doc.styles['Normal']
style.font.name = 'Cambria'
style.font.size = Pt(11)

doc.save(docx_path)
print("  Post-processing complete.")
PYEOF

echo ""
FINAL_SIZE=$(du -sh "$DOCX" | cut -f1)
echo "✓ Conversion complete: $DOCX ($FINAL_SIZE)"
echo "  Open with: open '$DOCX'"

